The Price of Information

When an investor is faced with the option to purchase additional information regarding an asset price, how much should she pay? To address this question, we solve for the indifference price of information in a setting where a trader maximizes her expected utility of terminal wealth over a finite time horizon. If she does not purchase the information, then she solves a partial information stochastic control problem, while, if she does purchase the information, then she pays a cost and receives partial information about the asset's trajectory. We further demonstrate that when the investor can purchase the information at any stopping time prior to the end of the trading horizon, she chooses to do so at a deterministic time.

==> figures/vinfo_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "id": "DmY1AMon8fV5"
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "## market parameters\n",
    "mu     = 0.05\n",
    "sigmay = 0.1\n",
    "sigmaz = 0.05\n",
    "T      = 1\n",
    "tau0   = 0.2\n",
    "taul   = 0.8\n",
    "gamma  = 0.1\n",
    "x0     = 0\n",
    "y0     = 0\n",
    "S0     = 10\n",
    "ratio = sigmay/sigmaz\n",
    "phi0   = (mu+y0)/(gamma*(sigmaz**2))\n",
    "cbar   = ratio*np.tanh(ratio*T)/(4*gamma)\n",
    "Tsteps = 100\n",
    "N_fine = 100000\n",
    "dt     = T/Tsteps\n",
    "d_fine = T/N_fine\n",
    "time   = np.linspace(0, T, Tsteps+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "id": "8ARg47U8BOFJ"
   },
   "outputs": [],
   "source": [
    "##\n",
    "def ell(t):\n",
    "  return ratio*np.sinh(ratio*(T-2*t))/(4*gamma*np.cosh(ratio*T))\n",
    "\n",
    "## indifferent subscription rate\n",
    "def chat(t):\n",
    "  return cbar - ell(t)\n",
    "\n",
    "## interesting example of c(t)\n",
    "def c(t, t0=tau0, tl = taul):\n",
    "  # ct = 0\n",
    "  ct = np.where(t<t0, chat(t0), chat(t))\n",
    "  ct = np.where(t>tl, chat(tl), ct)\n",
    "  return ct"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "id": "32WgxbGbAwpV"
   },
   "outputs": [],
   "source": [
    "## simulation of market sample path\n",
    "def market_path(n_samples=1):\n",
    "  dBy = np.random.standard_normal([n_samples, Tsteps])*np.sqrt(dt)\n",
    "  dBz = np.random.standard_normal([n_samples, Tsteps])*np.sqrt(dt)\n",
    "  Y   = y0*np.ones([n_samples, Tsteps+1])\n",
    "  S   = S0*np.ones([n_samples, Tsteps+1])\n",
    "  for t in range(Tsteps):\n",
    "    Y[:,t+1] = Y[:,t] + sigmay*dBy[:,t]\n",
    "    S[:,t+1] = S[:,t]+(mu+Y[:,t])*dt + sigmaz*dBz[:,t]\n",
    "  return Y, S\n",
    "\n",
    "## information filtering\n",
    "def filter_Y(S):\n",
    "  Yhat1 = y0*np.ones_like(S)\n",
    "  Yhat1[:,1:] = y0+ratio*np.tanh(ratio*time[1:])*(S[:,1:]-S0-mu*time[1:]) \\\n",
    "               - dt*(ratio**2)*\\\n",
    "               np.cumsum(np.cosh(ratio*time[1:])*(S[:,1:]-S0-mu*time[1:]),axis=1)\\\n",
    "               /np.cosh(ratio*time[1:])\n",
    "\n",
    "  dS   = S[:,1:] - S[:,:-1]\n",
    "  Yhat = y0*np.ones_like(S)\n",
    "  Yhat[:,1:] = y0 + ratio*np.cumsum(np.sinh(ratio*time[1:])*(dS-mu*dt))/np.cosh(ratio*time[1:])\n",
    "\n",
    "  return Yhat, Yhat1#, Yhat2\n",
    "\n",
    "## agents with information on Y\n",
    "def informed(S, Y, X_ini, cost=chat):\n",
    "  _, N_T    = Y.shape\n",
    "  t_start   = T-dt*(N_T-1)\n",
    "  time_I    = np.linspace(t_start, T, N_T)\n",
    "  phi_I     = (mu+Y)/(gamma*(sigmaz**2))\n",
    "  dS        = S[:,1:] - S[:,:-1]\n",
    "  time_fine = np.linspace(t_start, T, N_fine)\n",
    "  dt_fine   = (T-t_start)/N_fine\n",
    "  Cost      = np.sum(cost(time_fine)*dt_fine)\n",
    "  X_I       = np.ones_like(S)\n",
    "  X_I[:,0]  = X_ini-Cost\n",
    "  X_I[:,1:] = X_ini.reshape([-1,1])-Cost+np.cumsum(phi_I[:,:-1]*dS[:,:], axis=1)\n",
    "  V_I       = -np.exp(-gamma*X_I-((mu+Y)**2)*np.tanh(ratio*(T-time_I))/(2*sigmay*sigmaz))\\\n",
    "              /np.sqrt(np.cosh(ratio*(T-time_I)))\n",
    "  return phi_I, V_I, X_I\n",
    "\n",
    "## agents without information on Y\n",
    "def uninformed(S,Y,X_ini):\n",
    "  _, N_T     = Y.shape\n",
    "  t_end      = dt*(N_T-1)\n",
    "  time_UI    = np.linspace(0,t_end,N_T)\n",
    "  dS         = S[:,1:] - S[:,:-1]\n",
    "  phi_UI     = (mu+Y)*np.cosh(ratio*(T-time_UI))*np.cosh(ratio*time_UI)\\\n",
    "                 /(gamma*(sigmaz**2)*np.cosh(ratio*T))\n",
    "  X_UI       = X_ini*np.ones_like(S)\n",
    "  X_UI[:,1:] = X_ini+np.cumsum(phi_UI[:,:-1]*dS[:,:], axis=1)\n",
    "  V_UI       = -np.sqrt(np.cosh(ratio*time_UI)/np.cosh(ratio*T))\\\n",
    "               *np.exp(-gamma*X_UI-((mu+Y)**2)*np.cosh(ratio*time_UI)\\\n",
    "                       *np.sinh(ratio*(T-time_UI))/(2*sigmay*sigmaz*np.cosh(ratio*T))\\\n",
    "                       +cbar*gamma*(T-time_UI) \\\n",
    "                       +np.sinh(ratio*(T-time_UI))*np.sinh(ratio*(time_UI))/(4*np.cosh(ratio*T)))\n",
    "  # *np.exp(-gamma*X_UI-((mu+Y)**2)*np.cosh(ratio*time_UI)*np.sinh(ratio(T-time))/(2*sigmay*sigmaz*np.cosh(ratio*T))+cbar*gamma*(T-time_UI) + np.sinh(ratio*(T-time_UI))*np.sinh(ratio*(time_UI))/(4*np.cosh(ratio*T)))\n",
    "  return phi_UI, V_UI, X_UI"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 566
    },
    "id": "pORpGs7XT7qB",
    "outputId": "d0c5a414-f332-42b8-d9d2-d5cd482e293b"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.76200369] [-4.35287577]\n",
      "[-2.65653944] [-9.64737949]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.75048831001234\n",
      "-0.7977219048916884\n",
      "-2.4712345195833008\n",
      "-1.4432205113073477\n",
      "-0.6876798962223609\n",
      "-1.2674499843561609\n"
     ]
    }
   ],
   "source": [
    "np.random.seed(100257)\n",
    "Y,S  = market_path()\n",
    "X    = x0*np.ones_like(Y[:,0])\n",
    "Yhat,Yhat1 = filter_Y(S)\n",
    "phi_I, V_I, X_I = informed(S,Y, X)\n",
    "phi_UI, V_UI, X_UI = uninformed(S,Yhat,X)\n",
    "t0 = int(tau0/dt)\n",
    "tl = int(taul/dt)\n",
    "phi0, V0, X_0 = informed(S[:,t0:], Y[:,t0:], X_UI[:,t0])\n",
    "print(X_UI[:,t0], X_I[:,t0])\n",
    "print(X_UI[:,tl], X_I[:,tl])\n",
    "\n",
    "phil, Vl, X_l = informed(S[:,tl:], Y[:,tl:], X_UI[:,tl])\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(time, V_UI[0,:], label=r'$V^{UI}_t$')\n",
    "# plt.plot(time, np.exp(-((mu+Y[0,:])**2)*np.tanh(ratio*(T-time))/(2*sigmay*sigmaz)))\n",
    "ax.plot(time, V_I[0,:], label=r'$V^{I}_t$')\n",
    "ax.plot(time[t0:], V0[0,:], label=r'$V^F_t$ with $\\tau=0.2$')\n",
    "ax.plot(time[tl:], Vl[0,:], label=r'$V^F_t$ with $\\tau=0.8$')\n",
    "ax.axvline(tau0, color='g', linestyle = 'dashed')\n",
    "ax.axvline(taul, color='r', linestyle = 'dashed')\n",
    "ax.set_xlim(0.0, 1.0)\n",
    "ax.set_ylim(-1.6,-0.0)\n",
    "ax.tick_params(axis='both', which='major', labelsize=12)\n",
    "ax.tick_params(axis='both', which='minor', labelsize=12)\n",
    "ax.set_xlabel(r'$t$', fontsize=16)\n",
    "ax.xaxis.set_label_coords(.63, 0.06)\n",
    "ax.legend(loc='lower left', fontsize=14)\n",
    "ax.grid()\n",
    "plt.savefig('value.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()\n",
    "print(np.sum(V0[:,0]))\n",
    "print(np.sum(V_I[:,t0]))\n",
    "print(np.sum(V_I[:,tl]))\n",
    "print(np.sum(Vl[:,0]))\n",
    "print(np.sum(V_UI[:,t0]))\n",
    "print(np.sum(V_UI[:,tl]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 434
    },
    "id": "CuxdehbOP_Zp",
    "outputId": "6bd54726-5a8b-4405-9f15-1020d41c6665"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Yhat = filter_Y(S)\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(time, Yhat[0,:],label=r'$\\widehat{Y}_t$')\n",
    "# plt.plot(time, Yhat1[0,:],label=r'$\\widehat{Y}_t$')\n",
    "ax.plot(time, Y[0,:],label=r'$Y_t$')\n",
    "ax.set_xlim(0.0, 1.0)\n",
    "ax.legend(fontsize=14)\n",
    "ax.tick_params(axis='both', which='major', labelsize=12)\n",
    "ax.tick_params(axis='both', which='minor', labelsize=12)\n",
    "ax.set_xlabel(r'$t$', fontsize=16)\n",
    "ax.xaxis.set_label_coords(.63, 0.06)\n",
    "ax.grid()\n",
    "plt.savefig('Y.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 435
    },
    "id": "tOSm1pK3gq3m",
    "outputId": "77deb57a-a75b-4bb3-eb23-ec599e166899"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## Plot of cbar and chat\n",
    "fig, ax  = plt.subplots()\n",
    "\n",
    "ax.plot(time, chat(time), label=r'$\\widehat{c}(t)$', linewidth=2,alpha=0.7)\n",
    "ax.plot(time, cbar*np.ones(np.size(time)), label=r'$\\bar{c}$', linewidth=1)\n",
    "ax.plot(time, c(time, 0.1,0.9), label=r'${c}(t)$', linewidth=1)\n",
    "ax.set_xlim(0.0, 1.0)\n",
    "# plt.ylim(0.0, 4.0)\n",
    "ax.legend(fontsize=14)\n",
    "ax.tick_params(axis='both', which='major', labelsize=12)\n",
    "ax.tick_params(axis='both', which='minor', labelsize=12)\n",
    "ax.set_xlabel(r'$t$', fontsize=16)\n",
    "ax.xaxis.set_label_coords(.63, 0.06)\n",
    "ax.grid()\n",
    "plt.savefig('rate_c.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "id": "L32yaRrbjGYJ"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## Plot of a weird prescribed subscription rate, where there needs more conditions \n",
    "plt.plot(time, chat(time), label=r'$\\widehat{c}(t)$')\n",
    "plt.plot(time, chat(time)+np.sin(time*(16*np.pi)), label=r'$c(t)$')\n",
    "# plt.plot(time, cbar*np.ones(np.size(time)), label=r'$\\bar{c}$')\n",
    "# plt.plot(time, c(time, 0.1,0.9), label=r'${c}(t)$')\n",
    "plt.xlim(0.0, 1.0)\n",
    "# plt.ylim(0.0, 4.0)\n",
    "plt.legend()\n",
    "plt.xlabel(r'$t$', fontsize=16)\n",
    "plt.grid()\n",
    "plt.savefig('crazy_rate_c.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 228,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "### Sanity check \n",
    "## market parameters\n",
    "mu     = 0.05\n",
    "sigmay = 0.1\n",
    "sigmaz = 0.01\n",
    "T      = 1\n",
    "tau0   = 0.2\n",
    "taul   = 0.8\n",
    "gamma  = 0.1\n",
    "x0     = 0\n",
    "y0     = 0\n",
    "S0     = 10\n",
    "ratio = sigmay/sigmaz\n",
    "phi0   = (mu+y0)/(gamma*(sigmaz**2))\n",
    "cbar   = ratio*np.tanh(ratio*T)/(4*gamma)\n",
    "Tsteps = 100\n",
    "N_fine = 100000\n",
    "dt     = T/Tsteps\n",
    "d_fine = T/N_fine\n",
    "time   = np.linspace(0, T, Tsteps+1)\n",
    "\n",
    "np.random.seed(1002577)\n",
    "Y,S  = market_path()\n",
    "Yhat,Yhat1 = filter_Y(S)\n",
    "plt.plot(time, Yhat[0,:],label=r'$\\widehat{Y}_t$')\n",
    "plt.plot(time, Yhat1[0,:],label=r'$\\widehat{Y}_t$')\n",
    "plt.plot(time, Y[0,:],label=r'$Y_t$')\n",
    "plt.xlim(0.0, 1.0)\n",
    "plt.legend()\n",
    "plt.xlabel(r'$t$', fontsize=16)\n",
    "plt.grid()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

